ParaCell: Paravirtualized Secure Containers with Lightweight Intra-Container Isolation and Intent-Driven Memory Management

Secure containers isolate each container with its own kernel, mitigating shared-kernel attacks prevalent in traditional container systems. However, existing designs still face a fundamental isolation--performance trade-off. Nested-cloud deployments amplify the cost of VM exits and page-table management, while emerging agentic workloads expose bursty memory demand that requires fine-grained elasticity. We attribute this trade-off to two root causes. First, existing designs lack lightweight intra-container isolation primitives for frequent container user--kernel transitions. Second, the host treats container memory management as opaque, forcing reactive secondary faults and coarse-grained huge page mappings to amortize their cost. This paper presents ParaCell, a paravirtualized secure container runtime built on two insights. First, intra-address-space hardware protection primitives can provide lightweight intra-container isolation. ParaCell uses MPK-based XGates to isolate the container user and container kernel within a single address space, turning frequent user--kernel transitions into direct domain switches. Second, container kernel allocators already encode memory-management intent. ParaCell introduces Pager to interpose on allocation and free events, batch proactive GPA to HPA bindings and unbindings, and avoid reactive shadow page-table faults while preserving fine-grained memory elasticity. ParaCell is implemented as a drop-in replacement for RunV. Our experiments demonstrate that, across traditional cloud and emerging agent applications, ParaCell reduces latency by up to 57% and 79% over PVM, and by up to 33% and 88% over RunV, in bare-metal and nested setups, respectively. On agent workloads, ParaCell saves up to 35.6% memory compared with the state-of-the-art VM memory reclamation technique, HyperAlloc.

==> ldiff.sh <==
#!/usr/bin/env sh
latexdiff --flatten --disable-citation-markup --allow-spaces ../cofunc-sub/paper.tex paper.tex > paper-diff.tex


==> plots/common.py <==
import csv
import os
from pathlib import Path

import matplotlib.font_manager as fm
import numpy as np


# font = fm.FontProperties(fname = '/usr/local/share/fonts/Helvetica.ttc')


color_list = ["#268BD2", "#2AA198", "#859900", "#B58900", "#CB4B16", "#DC322F", "#D33682", "#6C71C4"]
bar_color_list = ['#9ECAE1','#4292C6','#2171B5','#084594']
bar_color_list_nst = ['#D3CBB8','#B1A788','#8F8358','#6D6027']


def get_figsize(columnwidth, wf=0.5, hf=(5.**0.5-1.0)/2.0, ):
    """Parameters:
    - wf [float]:  width fraction in columnwidth units
    - hf [float]:  height fraction in columnwidth units.
                       Set by default to golden ratio.
    - columnwidth [float]: width of the column in latex. Get this from LaTeX 
                               using \\showthe\\columnwidth
    Returns:  [fig_width,fig_height]: that should be given to matplotlib
      """
    fig_width_pt = columnwidth*wf 
    inches_per_pt = 1.0/72.27               # Convert pt to inch
    fig_width = fig_width_pt*inches_per_pt  # width in inches
#    fig_height = fig_width*hf      # height in inches
    fig_height = columnwidth * hf * inches_per_pt
    return [fig_width, fig_height]


def adjust_ax_style(ax, disable=True):
    if disable:
        ax.tick_params(which="major", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="y")
        ax.tick_params(which="major", length=2, axis="y")
    
    ax.tick_params(axis="y", which="major", pad=2)
    # ax.yaxis.set_tick_params(width=0.2)

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)

    # ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def load_grouped_bench_csv(path: Path) -> tuple[list[str], list[str], np.ndarray]:
    """Load benchmark CSV: column 0 = row label, remaining columns = numeric series (same layout as ``data/sqlitebench.csv``)."""
    with path.open(newline="", encoding="utf-8") as f:
        rows = list(csv.reader(f))
    if not rows:
        raise ValueError(f"empty CSV: {path}")
    header = rows[0]
    labels: list[str] = []
    data_rows: list[list[float]] = []
    for row in rows[1:]:
        if not row or all(c.strip() == "" for c in row):
            continue
        labels.append(row[0].strip())
        data_rows.append([float(x) for x in row[1:]])
    if not data_rows:
        raise ValueError(f"{path}: no data rows after header")
    series_names = [h.strip() for h in header[1:]]
    return labels, series_names, np.asarray(data_rows, dtype=float)


def normalize_bench_by_row_min(values: np.ndarray) -> np.ndarray:
    """Scale each benchmark row by its minimum so bars show slowdown vs. best for that row."""
    row_min = np.min(values, axis=1, keepdims=True)
    row_min = np.where(row_min > 0, row_min, 1.0)
    return values / row_min


def normalize_bench_by_row_max(values: np.ndarray) -> np.ndarray:
    """Scale each benchmark row by its maximum so no bar exceeds 1.0."""
    row_max = np.max(values, axis=1, keepdims=True)
    safe_row_max = np.where(row_max == 0, 1.0, row_max)
    return values / safe_row_max


def save_figure(fig, name):
    fig.savefig(
        name + ".pdf",
        dpi=1000,
        format="pdf",
        bbox_inches="tight",
    )
    fig.savefig(
        name + ".eps",
        dpi=1000,
        format="eps",
        bbox_inches="tight",
    )


==> plots/mem_elasticity_micro.py <==
#!/bin/python

import matplotlib.pyplot as plt
import numpy as np
import os
import matplotlib as mpl
import matplotlib.gridspec as gridspec
from pathlib import Path

from common import *

mpl.rcParams['pdf.fonttype'] = 42
mpl.rcParams['ps.fonttype'] = 42

fontsize = 11
latex_col = 241.02039  ## pt

sbar_wz = 0.75  # bar height for horizontal bars

mpl.rcParams["hatch.linewidth"] = 0.5

RECLAIM = "Reclaim"

colors = {
    RECLAIM: "#4292C6",
}

DATA_PATH = Path(__file__).parent.parent / "data" / "mem_elas_micro.csv"


def plot(fig, spec):
    names, series_names, values = load_grouped_bench_csv(DATA_PATH)
    # series_names: ["Return", "Reclaim"]
    rec_idx = series_names.index(RECLAIM)

    rec_vals = 8.0 / values[:, rec_idx]

    n = len(names)
    y = np.arange(n)

    ax = fig.add_subplot(spec)

    ax.barh(
        y,
        rec_vals,
        sbar_wz,
        lw=0.05,
        edgecolor="black",
        color=colors[RECLAIM],
        zorder=3,
    )

    for yi, val in zip(y, rec_vals):
        ax.text(
            val * 1.08,
            yi,
            f"{val:.1f}",
            va="center",
            ha="left",
            fontsize=fontsize - 2,
            zorder=4,
        )

    adjust_ax_style(ax)

    ax.xaxis.grid(True, color="gray", linestyle="--", linewidth=0.4, zorder=0)

    ax.set_xscale("log")

    ticks = [0.5, 1, 2, 5, 10, 20, 50]
    xlim = [0.4, max(rec_vals) * 1.5]
    ax.set_xticks(ticks)
    ax.set_xticklabels([str(t) for t in ticks])
    ax.set_xlim(xlim)

    ax.set_yticks(y, names, fontsize=fontsize)
    ax.tick_params(axis="y", labelsize=fontsize - 1)
    ax.tick_params(axis="x", labelsize=fontsize)

    ax.set_xlabel("Throughput (GB/s)", fontsize=fontsize)


if __name__ == "__main__":
    plt.rcParams["lines.markersize"] = 3
    plt.rcParams["font.family"] = 'sans-serif'

    fig = plt.figure(constrained_layout=False)
    spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)

    plot(fig, spec[0, 0])

    fig.set_size_inches(get_figsize(latex_col, wf=1.0 * 1.7 + 0.03, hf=0.105 * 8.0))
    fig.subplots_adjust(wspace=0.08, hspace=0.14, bottom=0.18)

    save_figure(fig, os.path.splitext(__file__)[0])


==> plots/microbench_bars.py <==
#!/usr/bin/env python3
"""Grouped bar chart for ``data/microbench.csv`` (per-row min normalization; same style as ``sqlitebench_bars.py``)."""

import os
import sys
from pathlib import Path

_FIG = Path(__file__).resolve().parent
if str(_FIG) not in sys.path:
    sys.path.insert(0, str(_FIG))

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib import gridspec

from common import (
    get_figsize,
    load_grouped_bench_csv,
    normalize_bench_by_row_max,
    save_figure,
)
from sqlitebench_bars import plot

mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42

latex_col = 241.02039  # pt, same as other repo plots
_NST_ORDER = ["paracell", "pvm", "runv", "runc", "paracell-nst", "pvm-nst", "runv-nst", "runc-nst"]


def _repo_root() -> Path:
    return Path(__file__).resolve().parent.parent


def _set_log_scale(fig: plt.Figure, values) -> None:
    ax = fig.axes[0]
    positive_values = values[values > 0]
    if positive_values.size == 0:
        return
    ax.set_yscale("log")
    ax.set_yticks([0.1, 1.0])
    ax.set_yticklabels(["0.1", "1"])
    ax.set_ylim(float(positive_values.min()) * 0.8, float(values.max()) * 1.2)


def main(name: str) -> None:
    csv_path = _repo_root() / "data" / f"{name}.csv"
    bench_labels, series_names, values = load_grouped_bench_csv(csv_path)
    values = normalize_bench_by_row_max(values)

    fig = plt.figure(constrained_layout=False)
    spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)
    plot(fig, spec[0, 0], bench_labels, series_names, values, series_order=_NST_ORDER, rotation=0)
    # if name == "microbench-combine":
    #      _set_log_scale(fig, values)

    wf = 1.1
    hf = 0.8
    fig.set_size_inches(get_figsize(latex_col, wf=wf, hf=hf))
    fig.subplots_adjust(top=0.72, bottom=0.22, left=0.09, right=0.98)

    save_figure(fig, os.path.splitext(__file__)[0] + "_" + name)


if __name__ == "__main__":
    plt.rcParams["font.family"] = "sans-serif"
    name = sys.argv[1] if len(sys.argv) > 1 else "microbench"
    main(name)


==> plots/pagefault_apps.py <==
#!/usr/bin/env python3
"""Grouped bar chart for ``data/pagefault_apps.csv`` with per-group max normalization."""

import os
import sys
from pathlib import Path

_FIG = Path(__file__).resolve().parent
if str(_FIG) not in sys.path:
    sys.path.insert(0, str(_FIG))

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib import gridspec

from common import (
    get_figsize,
    load_grouped_bench_csv,
    normalize_bench_by_row_max,
    save_figure,
)
from sqlitebench_bars import plot

mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42

latex_col = 241.02039  # pt, same as other repo plots

PAGEFAULT_LAST_IDX = 4


def _repo_root() -> Path:
    return Path(__file__).resolve().parent.parent


def _annotate_workload_groups(fig: plt.Figure, bench_labels: list[str]) -> None:
    ax = fig.axes[0]
    n_groups = len(bench_labels)
    if n_groups <= PAGEFAULT_LAST_IDX + 1:
        return
    ax.axvline(PAGEFAULT_LAST_IDX + 0.5, color="0.45", lw=0.8, ls="-", zorder=1)

    from matplotlib.transforms import blended_transform_factory
    from matplotlib.font_manager import FontProperties
    tnr = FontProperties(family="Times New Roman")
    trans = blended_transform_factory(ax.transData, ax.transAxes)
    ax.text(
        PAGEFAULT_LAST_IDX / 2,
        -0.15,
        "Page-fault-intensive",
        transform=trans,
        ha="center",
        va="top",
        fontsize=10,
        # fontproperties=tnr,
    )
    ax.text(
        (PAGEFAULT_LAST_IDX + 1 + (n_groups - 1)) / 2,
        -0.15,
        "TLB-miss-intensive",
        transform=trans,
        ha="center",
        va="top",
        fontsize=10,
        # fontproperties=tnr,
    )


def main(name: str) -> None:
    csv_path = _repo_root() / "data" / f"{name}.csv"
    bench_labels, series_names, values = load_grouped_bench_csv(csv_path)
    values = normalize_bench_by_row_max(values)

    fig = plt.figure(constrained_layout=False)
    spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)
    _NST_ORDER = ["paracell", "pvm", "runv", "runc", "paracell-nst", "pvm-nst", "runv-nst", "runc-nst"]
    plot(fig, spec[0, 0], bench_labels, series_names, values, rotation=0, series_order=_NST_ORDER, xtick_fontsize=7.5)
    _annotate_workload_groups(fig, bench_labels)

    wf = 1.55
    hf = 0.8
    fig.set_size_inches(get_figsize(latex_col, wf=wf, hf=hf))
    fig.subplots_adjust(top=0.72, bottom=0.22, left=0.09, right=0.98)

    save_figure(fig, os.path.splitext(__file__)[0])


if __name__ == "__main__":
    plt.rcParams["font.family"] = "sans-serif"
    main("pagefault_apps")


==> plots/skillsbench_latency.py <==
#!/usr/bin/env python3
"""Grouped bar chart for ``data/skillsbench_latency.csv`` with per-group max normalization."""

import os
import sys
from pathlib import Path

_FIG = Path(__file__).resolve().parent
if str(_FIG) not in sys.path:
    sys.path.insert(0, str(_FIG))

import math

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import gridspec

from common import (
    get_figsize,
    load_grouped_bench_csv,
    normalize_bench_by_row_max,
    save_figure,
)
from sqlitebench_bars import plot

mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42

latex_col = 241.02039  # pt, same as other repo plots

_APP_LABELS = ["jpg", "mario", "quant", "sec", "video", "dia", "org"]


def _repo_root() -> Path:
    return Path(__file__).resolve().parent.parent


def _print_speedup_stats(series_names: list[str], raw_values: np.ndarray) -> None:
    """Report geomean/min/max speedup of paracell vs each baseline (>1 = paracell faster)."""
    idx = {name: i for i, name in enumerate(series_names)}
    rp = raw_values[:, idx["paracell"]]
    rp_nst = raw_values[:, idx["paracell-nst"]] if "paracell-nst" in idx else None

    def _stats(target: np.ndarray, baseline: np.ndarray):
        ratios = baseline / target  # >1 ⇒ target faster than baseline
        gm = math.exp(float(np.mean(np.log(ratios))))
        return gm, float(ratios.min()), float(ratios.max())

    print(f"{'baseline':18s} {'geomean':>9s} {'min':>9s} {'max':>9s}   (>1 = paracell faster)")
    for b in series_names:
        if b in ("paracell", "paracell-nst"):
            continue
        target = rp_nst if (b.endswith("-nst") or b.endswith("-nst (2M)")) and rp_nst is not None else rp
        gm, mn, mx = _stats(target, raw_values[:, idx[b]])
        tag = "paracell-nst" if target is rp_nst else "paracell"
        print(f"{b:18s} {gm:>9.3f} {mn:>9.3f} {mx:>9.3f}   ({tag} vs {b})")


def main(name: str) -> None:
    csv_path = _repo_root() / "data" / f"{name}.csv"
    bench_labels, series_names, raw_values = load_grouped_bench_csv(csv_path)
    bench_labels = _APP_LABELS[: len(bench_labels)]
    _print_speedup_stats(series_names, raw_values)

    keep = [i for i, n in enumerate(series_names) if n.lower() != "runc"]
    series_names = [series_names[i] for i in keep]
    raw_values = raw_values[:, keep]
    values = normalize_bench_by_row_max(raw_values)

    fig = plt.figure(constrained_layout=False)
    spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)
    _NST_ORDER = ["paracell", "pvm", "runv", "paracell-nst", "pvm-nst", "runv-nst"]
    plot(fig, spec[0, 0], bench_labels, series_names, values, rotation=0, series_order=_NST_ORDER, xtick_fontsize=7.5)

    wf = 1.55
    hf = 0.8
    fig.set_size_inches(get_figsize(latex_col, wf=wf, hf=hf))
    fig.subplots_adjust(top=0.72, bottom=0.22, left=0.09, right=0.98)

    save_figure(fig, os.path.splitext(__file__)[0])


if __name__ == "__main__":
    plt.rcParams["font.family"] = "sans-serif"
    main("skillsbench_latency")


==> plots/sqlitebench_bars.py <==
#!/usr/bin/env python3
"""Grouped bar chart for ``data/sqlitebench.csv`` and ``data/sqlitebench_nst.csv``."""

import os
import re
import sys
from pathlib import Path

_FIG = Path(__file__).resolve().parent
if str(_FIG) not in sys.path:
    sys.path.insert(0, str(_FIG))

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import gridspec

from common import (
    adjust_ax_style,
    bar_color_list,
    bar_color_list_nst,
    get_figsize,
    load_grouped_bench_csv,
    normalize_bench_by_row_max,
    save_figure,
)

mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42

fontsize = 9
latex_col = 241.02039  # pt, same as other repo plots


def _repo_root() -> Path:
    return Path(__file__).resolve().parent.parent


_DEFAULT_ORDER = ["paracell", "pvm", "runv", "runc"]
_SQLITE_NST_ORDER = ["paracell", "pvm", "runv", "runc", "paracell-nst", "pvm-nst", "runv-nst"]
_SQLITE_DROP_BENCHES = {"fillseqsync", "fillrandsync"}
_DISPLAY_NAMES = {
    "paracell": "ParaCell",
    "pvm": "PVM",
    "runv": "RunV",
    "runc": "RunC",
    "nst": "NST",
}
_DISPLAY_NAME_RE = re.compile(r"(?<![A-Za-z0-9])(paracell|pvm|runv|runc|nst)(?![A-Za-z0-9])", re.IGNORECASE)


def _display_name(name: str) -> str:
    return _DISPLAY_NAME_RE.sub(lambda m: _DISPLAY_NAMES[m.group(1).lower()], name)


def _is_nested_series(name: str) -> bool:
    return name.lower().replace(" ", "").startswith(("paracell-nst", "pvm-nst", "runv-nst", "runc-nst"))


def _drop_series(
    series_names: list[str],
    values: np.ndarray,
    drop_names: set[str],
) -> tuple[list[str], np.ndarray]:
    keep = [i for i, name in enumerate(series_names) if name.lower() not in drop_names]
    return [series_names[i] for i in keep], values[:, keep]


def _load_sqlite_with_nested() -> tuple[list[str], list[str], np.ndarray]:
    root = _repo_root()
    base_labels, base_series, base_values = load_grouped_bench_csv(root / "data" / "sqlitebench.csv")
    nst_labels, nst_series, nst_values = load_grouped_bench_csv(root / "data" / "sqlitebench_nst.csv")

    nst_series, nst_values = _drop_series(nst_series, nst_values, {"runc"})

    base_rows = {label: base_values[i] for i, label in enumerate(base_labels)}
    nst_rows = {label: nst_values[i] for i, label in enumerate(nst_labels)}
    bench_labels = [
        label
        for label in base_labels
        if label.lower() not in _SQLITE_DROP_BENCHES and label in nst_rows
    ]
    missing = [label for label in base_labels if label.lower() not in _SQLITE_DROP_BENCHES and label not in nst_rows]
    if missing:
        raise ValueError(f"sqlitebench_nst.csv is missing rows: {', '.join(missing)}")

    values = np.asarray(
        [np.concatenate((base_rows[label], nst_rows[label])) for label in bench_labels],
        dtype=float,
    )
    return bench_labels, base_series + nst_series, values


def plot(
    fig,
    spec,
    bench_labels: list[str],
    series_names: list[str],
    values: np.ndarray,
    rotation: int = 18,
    series_order: list[str] | None = None,
    xtick_fontsize: int | None = None,
) -> None:
    ax = fig.add_subplot(spec)
    n_groups = len(bench_labels)

    # Separate shadow (2M/THP) series from base series
    _ORDER = series_order if series_order is not None else _DEFAULT_ORDER

    def _order_key(idx: int) -> int:
        n = series_names[idx].lower()
        # exact match first
        for k, key in enumerate(_ORDER):
            if n == key:
                return k
        # prefix match fallback
        for k, key in enumerate(_ORDER):
            if n.startswith(key):
                return k
        return len(_ORDER)

    shadow_suffixes = ("(2M)", "(-THP)")
    shadow_map: dict[str, int] = {}  # shadow name -> base series index
    base_indices: list[int] = []
    for i, name in enumerate(series_names):
        base_name = name
        for suf in shadow_suffixes:
            base_name = base_name.replace(suf, "").strip()
        if base_name != name and base_name in series_names:
            shadow_map[name] = series_names.index(base_name)
        else:
            base_indices.append(i)
    base_indices.sort(key=_order_key)

    n_base = len(base_indices)
    x = np.arange(n_groups)
    cluster = 0.78
    bar_w = cluster / n_base
    offsets = np.linspace(-cluster / 2 + bar_w / 2, cluster / 2 - bar_w / 2, n_base)

    nested_pos = 0
    base_pos = 0
    colors: list[str] = []
    for i in base_indices:
        if _is_nested_series(series_names[i]):
            colors.append(bar_color_list_nst[nested_pos % len(bar_color_list_nst)])
            nested_pos += 1
        else:
            colors.append(bar_color_list[base_pos % len(bar_color_list)])
            base_pos += 1

    # Draw base bars
    for pos, i in enumerate(base_indices):
        ax.bar(
            x + offsets[pos],
            values[:, i],
            bar_w,
            label=_display_name(series_names[i]),
            lw=0.05,
            edgecolor="black",
            color=colors[pos],
            zorder=3,
        )

    # Draw 2M/THP shadow bars as dotted overlay on their base bars
    for k, (shadow_name, base_idx) in enumerate(shadow_map.items()):
        base_pos = base_indices.index(base_idx)
        ax.bar(
            x + offsets[base_pos],
            values[:, series_names.index(shadow_name)],
            bar_w,
            label="2M" if k == 0 else "_nolegend_",
            lw=0.3,
            edgecolor="black",
            color="none",
            hatch="///",
            zorder=4,
        )

    ax.set_xticks(
        x,
        [_display_name(label) for label in bench_labels],
        fontsize=xtick_fontsize if xtick_fontsize is not None else fontsize - 1,
        rotation=rotation,
    )
    ax.tick_params(axis="y", labelsize=fontsize)
    ax.set_ylabel("Normalized Latency", fontsize=fontsize)
    ax.legend(
        fontsize=fontsize - 2,
        frameon=False,
        ncol=10,
        loc="upper center",
        bbox_to_anchor=(0.5, 1.2),
        handlelength=1.0,
        columnspacing=0.6,
        handletextpad=0.35,
    )
    adjust_ax_style(ax)
    ymax = float(np.max(values)) * 1.08
    ax.set_ylim(0.0, ymax)


def main(name: str) -> None:
    if name == "sqlitebench":
        bench_labels, series_names, values = _load_sqlite_with_nested()
    else:
        csv_path = _repo_root() / "data" / f"{name}.csv"
        bench_labels, series_names, values = load_grouped_bench_csv(csv_path)
        keep_rows = [i for i, label in enumerate(bench_labels) if label.lower() not in _SQLITE_DROP_BENCHES]
        bench_labels = [bench_labels[i] for i in keep_rows]
        values = values[keep_rows, :]
    values = normalize_bench_by_row_max(values)

    fig = plt.figure(constrained_layout=False)
    spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)
    plot(
        fig,
        spec[0, 0],
        bench_labels,
        series_names,
        values,
        series_order=_SQLITE_NST_ORDER if name == "sqlitebench" else None,
    )

    wf = 1.55
    hf = 0.8
    fig.set_size_inches(get_figsize(latex_col, wf=wf, hf=hf))
    fig.subplots_adjust(top=0.72, bottom=0.22, left=0.09, right=0.98)

    save_figure(fig, os.path.splitext(__file__)[0] + "_" + name)


if __name__ == "__main__":
    plt.rcParams["font.family"] = "sans-serif"
    name = sys.argv[1] if len(sys.argv) > 1 else "sqlitebench"
    main(name)

